Combining Graph Neural Networks and Spatio-temporal Disease Models to Predict COVID-19 Cases in Germany

During 2020, the infection rate of COVID-19 has been investigated by many scholars from different research fields. In this context, reliable and interpretable forecasts of disease incidents are a vital tool for policymakers to manage healthcare resources. Several experts have called for the necessity to account for human mobility to explain the spread of COVID-19. Existing approaches are often applying standard models of the respective research field. This habit, however, often comes along with certain restrictions. For instance, most statistical or epidemiological models cannot directly incorporate unstructured data sources, including relational data that may encode human mobility. In contrast, machine learning approaches may yield better predictions by exploiting these data structures, yet lack intuitive interpretability as they are often categorized as black-box models. We propose a trade-off between both research directions and present a multimodal learning approach that combines the advantages of statistical regression and machine learning models for predicting local COVID-19 cases in Germany. This novel approach enables the use of a richer collection of data types, including mobility flows and colocation probabilities, and yields the lowest MSE scores throughout our observational period in our benchmark study. The results corroborate the necessity of including mobility data and showcase the flexibility and interpretability of our approach.

==> visualize_uncertainty.R <==
library(ggplot2)
library(ggpubr)
library(ggsci)
library(dplyr)
library(readr)
library(mgcv)
library(mgcViz)
library(ggpubr)
library(viridis)

### read models

# fl <- list.files("../../../", pattern = "gam_ziP_.*.RDS", full.names = T)
# week <- gsub(".*untilweek_(.*).RDS","\\1",fl)
# models <- lapply(fl, readRDS)
load("../Data/RData/update_data_weekly_1.Rdata")
dd <- read_delim("../Data/csv/district_data_updated.RData.csv", delim=";")
# data_lag$Altersgruppe = factor(data_lag$Altersgruppe)
# data_lag$log_pop <- log(data_lag$pop)
# models <- lapply(1:length(models), function(i){
#   
#   this_week <- as.numeric(week[i])
#   newdata <- data_lag[data_lag$kw_num == this_week + 1,]
#   thetas <- summary(models[[i]])$family$getTheta()
#   offset_test <- data_lag[data_lag$kw_num == this_week, "log_pop"]
#   linpred <- predict(models[[i]], newdata = cbind(newdata, offset=offset_test), type="link")
#   mean <- predict(models[[i]], newdata = cbind(newdata, offset=offset_test), type="response")
#   viz <- getViz(models[[i]])
#   
#   return(
#     list(
#       cbind(
#         truth = newdata$AnzahlFall,
#         offset = offset_test,
#         linpred = linpred,
#         mean = mean
#       ),
#       thetas = thetas,
#       week = this_week,
#       viz = viz
#     )
#   )
#   
# }) 
# gc()

### aleatoric

# mean_zi <- function(model, newdata = NULL) predict(model, newdata = newdata)
# var_zi <- function(mean_org, var_org, prob) (1 - prob) * (mean_org^2 + var_org) - mean_zi(mean_org, prob)^2
# get_zero_prob <- function(model, newdata = NULL){
#   
#   thetas <- summary(model)$family$getTheta()
#   return(exp(-exp(thetas[1] + exp(thetas[2]) * predict(model, newdata = newdata, type = "link"))))
#   
# }
# get_mean <- function(model, newdata = NULL) mean_zi(predict(model, newdata, type=""))

interesting_citys <- c(
  "Heinsberg", 
  "München",
  "Traunstein", 
  "Regen", 
  "Gütersloh", 
  "Rostock", 
  "Nordwestmecklenburg",
  "Vorpommern-Rügen",
  "Erzgebirgskreis"
  )

# these_districts <- dd$district[dd$name%in%interesting_citys]

logp1 <- function(x) log(x+1)

data <- read_csv("../../../summary.csv")
data <- data %>% 
  group_by(ages, genders, min_week)

data$lower <- data$predictions-2*sqrt(data$variance)
data$upper <- data$predictions+2*sqrt(data$variance)

data$week <- data$min_week+8
data$ages <- factor(data$ages, levels=0:1, labels = c("age 15 - 34 ", "age 35 - 59"))
data$genders <- factor(data$genders, levels=0:1, labels = c("male", "female"))
data$group <- with(data, interaction(ages,genders, sep=", "))

data <- data %>% left_join(dd[,c("district", "name")], by = c("districts" = "district"))

data$name <- gsub(", Kreisfreie Stadt", "", data$name)
# data$name[data$name=="Vorpommern-Rügen"] <- "Vorp.-Rügen"
# data$name[data$name=="Erzgebirgskreis"] <- "Erzgebirgskr."

ggplot(data=data %>% filter(name %in% interesting_citys), 
       aes(x=labels, y=predictions, 
                      size = 2*sqrt(variance), 
                      colour = week)) + 
  geom_abline(intercept = 0, slope = 1, colour = "grey50", 
              size=1., linetype = 1, alpha = 1) + 
  geom_point(alpha = 0.5) + facet_grid(ages~genders) + 
  theme_bw() + 
  scale_x_continuous(trans='log1p', breaks = c(0, 2, 10, 50, 100, 200, 400, 800, 1600)) +
  scale_y_continuous(trans='log1p', breaks = c(0, 2, 10, 50, 100, 200, 400, 800, 1600)) +
  xlab("Reported Number of Infections") + ylab("Predicted Number of Infections") + 
  theme(strip.background = element_rect(fill = "grey95")) + 
  guides(size = FALSE) +
  theme(
    axis.text.x = element_text(color="black"),
    axis.ticks = element_line(color = "black")
  ) + 
  scale_colour_viridis(option = "cividis")
#  ylim(0,500) + xlim(0,500)

#+ scale_colour_material("deep-orange")

# dist_high_var <- data %>% group_by(district) %>% 
#   summarise(mean_var = mean(variance)) %>% 
#   arrange(-mean_var) %>% head(10) %>% pull(district)

ggplot(data %>% filter(name %in% interesting_citys & group == "age 35 - 59, female"), 
       aes(x=week, y=predictions)) +
  geom_point(#data=data %>% filter(district %in% 1:16), 
             aes(x=week, y=labels), color="black", alpha=0.4) +
  geom_line(size=1, alpha=0.8) +
  geom_ribbon(aes(ymin=pmax(lower,0), ymax=upper) ,fill="blue", alpha=0.3) +
  theme_bw() + theme(legend.title = element_blank()) + 
  # scale_y_continuous(trans='log1p', breaks = c(0, 2, 10, 50, 100, 200, 400, 800, 1600)) + 
  xlab("Week") + ylab("Cases of Infections") + facet_wrap(~name, scales = "free_y") + 
  theme(
    axis.text.x = element_text(color="black"),
    axis.ticks = element_line(color = "black"),
    strip.background = element_rect(fill = "grey95")
  )
  # annotate("rect",xmin=44,xmax=146,ymin=-Inf,ymax=Inf, alpha=0.1, fill="black")

# ggplot(data %>% group_by(week) %>%
#          summarise(predictions = mean(predictions),
#                    lower = mean(lower),
#                    upper = mean(upper),
#                    labels = mean(labels)),
#        aes(x=week, y=predictions)) +
#   geom_point(# data=data, 
#     aes(x=week, y=labels), color="black", alpha=0.4) +
#   geom_line(size=1, alpha=0.8) +
#   geom_ribbon(aes(ymin=pmax(lower,0), ymax=upper) ,fill="blue", alpha=0.3) +
#   theme_bw() + theme(legend.title = element_blank()) + 
#   scale_y_continuous(trans='log1p', breaks = c(0, 2, 10, 50, 100, 200, 400, 800, 1600)) + 
#   xlab("Week") + ylab("Predictions") 
# # annotate("rect",xmin=44,xmax=146,ymin=-Inf,ymax=Inf, alpha=0.1, fill="black")

### epistemic

model <- readRDS("model.RDS")
b <- getViz(model)
o <- plot( sm(b, 5) )
o + l_fitLine(colour = "red") + #l_rug(mapping = aes(x=x, y=y), alpha = 0.8) +
  l_ciLine(mul = 5, colour = "blue", linetype = 2) + 
  l_points(shape = 19, size = 1, alpha = 0.1) + theme_classic() 
o + + l_fitRaster() + l_fitContour() + l_points()

